Optical Flow in Mostly Rigid Scenes

The optical flow of natural scenes is a combination of the motion of the observer and the independent motion of objects. Existing algorithms typically focus on either recovering motion and structure under the assumption of a purely static world or optical flow for general unconstrained scenes. We combine these approaches in an optical flow algorithm that estimates an explicit segmentation of moving objects from appearance and physical constraints. In static regions we take advantage of strong constraints to jointly estimate the camera motion and the 3D structure of the scene over multiple frames. This allows us to also regularize the structure instead of the motion. Our formulation uses a Plane+Parallax framework, which works even under small baselines, and reduces the motion estimation to a one-dimensional search problem, resulting in more accurate estimation. In moving regions the flow is treated as unconstrained, and computed with an existing optical flow method. The resulting Mostly-Rigid Flow (MR-Flow) method achieves state-of-the-art results on both the MPI-Sintel and KITTI-2015 benchmarks.

==> clean.sh <==
rm ms.log
rm ms.pdf
rm ms.synctex.gz



==> convert.sh <==
#! /bin/bash
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/default -dNOPAUSE -dQUIET -dBATCH -sOutputFile=1941.pdf -dEmbedAllFonts=true pppflow.pdf


==> figures/create_figures.sh <==
#! /bin/bash

# # Teaser
# mkdir -p teaser/{sintel,kitti}

# python ~/pppflow/scripts/run_full.py --sintel training,clean,cave_2,10 --compute_figure 1
# mkdir -p teaser/clean_cave_2_10
# mv teaser/*.png teaser/clean_cave_2_10

# python ~/pppflow/scripts/run_full.py --kitti training,86 --compute_figure 1
# mkdir -p teaser/kitti_86
# mv teaser/*.png teaser/kitti_86

# cp -vr teaser/clean_cave_2_10/* teaser/sintel/
# cp -vr teaser/kitti_86/* teaser/kitti/

# ## Generate captions
# ##mogrify -fill black -undercolor "#FFFFFFFF" -gravity Northeast -pointsize 64 -annotate +10+10 ' (a) ' teaser/sintel/01_images.png
# ##mogrify -fill black -undercolor "#FFFFFFFF" -gravity Northeast -pointsize 64 -annotate +10+10 ' (b) ' teaser/sintel/02_rigidity.png
# ##mogrify -fill black -undercolor "#FFFFFFFF" -gravity Northeast -pointsize 64 -annotate +10+10 ' (c) ' teaser/sintel/03_structure.png
# ##mogrify -fill black -undercolor "#FFFFFFFF" -gravity Northeast -pointsize 64 -annotate +10+10 ' (d) ' teaser/sintel/04_flowest.png
# ##mogrify -fill black -undercolor "#FFFFFFFF" -gravity Northeast -pointsize 64 -annotate +10+10 ' (e) ' teaser/sintel/05_flowgt.png

# mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(a)' -stroke none -fill white -annotate +15+10 '(a)' teaser/sintel/01_images.png
# mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(b)' -stroke none -fill white -annotate +15+10 '(b)' teaser/sintel/02_rigidity.png
# mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(c)' -stroke none -fill white -annotate +15+10 '(c)' teaser/sintel/03_structure.png
# mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(d)' -stroke none -fill white -annotate +15+10 '(d)' teaser/sintel/04_flowest.png
# mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(e)' -stroke none -fill white -annotate +15+10 '(e)' teaser/sintel/05_flowgt.png


# #Diagram
# python ~/pppflow/scripts/run_full.py --sintel training,clean,ambush_5,2 --compute_figure 2

# # Rigidity
mkdir -p rigidityestimation/{kitti,sintel}
python ~/pppflow/scripts/run_full.py --sintel test,final,cave_3,45 --compute_figure 3
mv rigidityestimation/*.png rigidityestimation/sintel
cp -vr rigidityestimation/sintel rigidityestimation/final_cave_3_45

python ~/pppflow/scripts/run_full.py --kitti test,72 --compute_figure 3
mv rigidityestimation/*.png rigidityestimation/kitti
cp -vr rigidityestimation/kitti rigidityestimation/kitti_72

mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(a)' -stroke none -fill white -annotate +15+10 '(a)' rigidityestimation/sintel/01_image.png
mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(b)' -stroke none -fill white -annotate +15+10 '(b)' rigidityestimation/sintel/02_rigidity_cnn.png
mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(c)' -stroke none -fill white -annotate +15+10 '(c)' rigidityestimation/sintel/03_rigidity_motion.png
mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(d)' -stroke none -fill white -annotate +15+10 '(d)' rigidityestimation/sintel/04_rigidity_structure.png
mogrify -gravity Northeast -font Roboto-Black -pointsize 92 -stroke '#000C' -strokewidth 10 -annotate +15+10 '(e)' -stroke none -fill white -annotate +15+10 '(e)' rigidityestimation/sintel/05_rigidity_refined.png





# Results
#mkdir -p results/{sintel1,sintel2,sintel3,kitti1,kitti2,kitti3}
#mkdir -p results/{kitti_58,kitti_170,kitti_54}
#python ~/pppflow/scripts/run_full.py --sintel training,final,market_6,2 --compute_figure 5
#mv results/*.png results/sintel1
#cp -vr results/sintel1/* results/training_final_market_6_2
#python ~/pppflow/scripts/run_full.py --sintel training,clean,bamboo_2,36 --compute_figure 5
#mv results/*.png results/sintel2
#cp -vr results/sintel2/* results/training_clean_bamboo_2_36
#python ~/pppflow/scripts/run_full.py --sintel training,final,temple_2,16 --compute_figure 5
#mv results/*.png results/sintel3
#cp -vr results/sintel3/* results/training_final_temple_2_16
#
#python ~/pppflow/scripts/run_full.py --kitti training,58 --compute_figure 5
#mv results/*.png results/kitti_58/
#python ~/pppflow/scripts/run_full.py --kitti training,170 --compute_figure 5
#mv results/*.png results/kitti_170/
#python ~/pppflow/scripts/run_full.py --kitti training,54 --compute_figure 5
#mv results/*.png results/kitti_54
#
#cp results/kitti_58/* results/kitti1/
#cp results/kitti_170/* results/kitti2/
#cp results/kitti_54/* results/kitti3/
#






#python ~/pppflow/plot_sintel_frames.py clean temple_2 40 -compute_figure 1
#python ~/pppflow/plot_sintel_frames.py clean market_5 40 -compute_figure 1
#python ~/pppflow/plot_sintel_frames.py clean temple_2 10 -compute_figure 1


# Fig 4
#python ~/pppflow/plot_sintel_frames.py clean market_5 45 -compute_figure 4

# Fig. 5

#rm -Rf figure_5
#python ~/pppflow/plot_kitti_frames.py 40 -compute_figure 5
#mv figure_5/output figure_5/3
#python ~/pppflow/plot_kitti_frames.py 143 -compute_figure 5
#mv figure_5/output figure_5/4


#python ~/pppflow/plot_sintel_frames.py clean market_6 15 -compute_figure 5
#mv figure_5/output figure_5/1
#python ~/pppflow/plot_sintel_frames.py final bamboo_2 45 -compute_figure 5
#mv figure_5/output figure_5/2




